Infrared spectra at coupled cluster accuracy from neural network representations

Infrared spectroscopy is key to elucidate molecular structures, monitor reactions and observe conformational changes, while providing information on both structural and dynamical properties. This makes the accurate prediction of infrared spectra based on first-principle theories a highly desirable pursuit. Molecular dynamics simulations have proven to be a particularly powerful approach for this task, albeit requiring the computation of energies, forces and dipole moments for a large number of molecular configurations as a function of time. This explains why highly accurate first principles methods, such as coupled cluster theory, have so far been inapplicable for the prediction of fully anharmonic vibrational spectra of large systems at finite temperatures. Here, we push cutting-edge machine learning techniques forward by using neural network representations of energies, forces and in particular dipoles to predict such infrared spectra fully at "gold standard" coupled cluster accuracy as demonstrated for protonated water clusters as large as the protonated water hexamer, in its extended Zundel configuration. Furthermore, we show that this methodology can be used beyond the scope of the data considered during the development of the neural network models, allowing for the computation of finite-temperature infrared spectra of large systems inaccessible to explicit coupled cluster calculations. This substantially expands the hitherto existing limits of accuracy, speed and system size for theoretical spectroscopy and opens up a multitude of avenues for the prediction of vibrational spectra and the understanding of complex intra- and intermolecular couplings.

==> figures/fig2/correlation_plot.py <==
#!/bin/python

import numpy as np
import scipy
from matplotlib import gridspec
from matplotlib import pyplot as plt
from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,
                               AutoMinorLocator)

def rmse(X, Y):
    return np.sqrt( np.mean(((X - Y) ** 2)))


plt.rcParams['text.latex.preamble']=r'\usepackage{amsmath,amssymb,amstext,mathrsfs,gensymb}'
#Options
au2D = 1/0.393430
cm2in = 1/2.54
cm = plt.cm.viridis(np.linspace(0,1.0,8))[::-1]
plt.rcParams.update({'font.size': 7,
                     'font.family': 'Latin Modern Roman',
                     'xtick.major.size'     : 0,
                     'xtick.minor.size'     : 0,
                     'ytick.major.size'     : 0,
                     'ytick.minor.size'     : 0,
                     })



avdz_raw = np.loadtxt('data/avdz.dat')*au2D
avtz_raw = np.loadtxt('data/avtz.dat')*au2D


avdz = np.hstack(avdz_raw[:])
avtz = np.hstack(avtz_raw[:])
print(avdz)

lim = [-20,25]
dlim = [-0.05,0.05]
yl = -0.2

dig=[[-100,300],[-100,300]]

fig, ax = plt.subplots(figsize=(7*cm2in,8*cm2in), constrained_layout=True)

gs = gridspec.GridSpec(2, 1, height_ratios=[1,0.3], figure=fig)

# x component
ax = plt.subplot(gs[0])

ax.plot(dig[0], dig[1], linestyle="-", lw=1, color='0.8', zorder=0)
ax.scatter(avdz, avtz, color=cm[4], marker="o", s=0.5, zorder=2)

ax.set_xticklabels([])
ax.set_xlim(lim)
ax.set_ylim(lim)
ax.grid(axis='both', which='major', zorder=0, lw=0.5)
ax.xaxis.set_major_locator(MultipleLocator(4))
ax.yaxis.set_major_locator(MultipleLocator(4))
ax.xaxis.set_minor_locator(MultipleLocator(2))
ax.yaxis.set_minor_locator(MultipleLocator(2))
ax.tick_params(axis='both', which='both', direction='in', length=2, width=.5)
#ax.get_yaxis().set_label_coords(yl,0.5)
ax.set_xlabel(r'$\mu_\mathrm{AVTZ}$ [D]')
ax.set_ylabel(r'$\mu_\mathrm{AVDZ}$ [D]')
ax.annotate(str('MAE: %.3f' % (np.mean(abs(avdz-avtz)))),
            xy=(0, 0), xytext=(0.2,0.625), textcoords='axes fraction', color='k', fontsize=7)

ax.annotate("A", xy=(0, 0), xytext=(0.02,0.9), textcoords='axes fraction', color='k', fontsize=7, weight="bold")

# histogram
ax = ax.inset_axes([0.6, 0.2, 0.35, 0.35])

ax.hist(avdz-avtz, bins=80, zorder=2, color=cm[4], range=[-0.02,0.02], alpha=0.5, density=True, label='Errors')
#ax.legend(loc=2, bbox_to_anchor=(0.05, 0.95))
ax.set_yticklabels([])
ax.set_yticks([])
ax.grid(axis='both', which='major', zorder=0, lw=0.5)
ax.xaxis.set_major_locator(MultipleLocator(0.02))
ax.xaxis.set_minor_locator(MultipleLocator(0.01))
ax.tick_params(axis='both', which='both', direction='in', length=2, width=.5)
#ax.set_xticks([-0.01,0,0.02])
#ax.set_xticklabels([-0.02,0,0.02])
ax.set_xlabel(r'$\Delta\mu$ [D]')
ax.set_ylabel(r'$P(\Delta\mu)$')
ax.annotate("B", xy=(0, 0), xytext=(0.02,0.8), textcoords='axes fraction', color='k', fontsize=7, weight="bold")


#error scatter plot

ax = plt.subplot(gs[1])

ax.scatter(avtz, avdz-avtz, color=cm[4], marker="o", s=0.5, label="Train", zorder=2)

ax.set_xlim(lim)
ax.set_ylim(dlim)
ax.grid(axis='both', which='major', zorder=0, lw=0.5)
ax.xaxis.set_major_locator(MultipleLocator(4))
ax.xaxis.set_minor_locator(MultipleLocator(2))
ax.yaxis.set_major_locator(MultipleLocator(0.02))
ax.yaxis.set_minor_locator(MultipleLocator(0.02))
#ax.tick_params(axis='both', which='both', direction='in', length=2, width=.5)
ax.annotate("C", xy=(0, 0), xytext=(0.02,0.8), textcoords='axes fraction', color='k', fontsize=7, weight="bold")
ax.set_xlabel(r'$\mu_\mathrm{AVTZ}$ [D]')
ax.set_ylabel(r'$\Delta \mu $[D]')


fig.set_constrained_layout_pads(w_pad=2./72., h_pad=2./72.,
        hspace=0., wspace=0.)
plt.savefig("correlation.pdf")
#plt.show()


==> figures/fig3/correlation_plot2.py <==
#!/bin/python

import numpy as np
import scipy
from matplotlib import gridspec
from matplotlib import pyplot as plt
from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,
                               AutoMinorLocator)

def rmse(X, Y):
    return np.sqrt( np.mean(((X - Y) ** 2)))


plt.rcParams['text.latex.preamble']=r'\usepackage{amsmath,amssymb,amstext,mathrsfs,gensymb}'
#Options
au2D = 1/0.393430
cm2in = 1/2.54
cm = plt.cm.viridis(np.linspace(0,1.0,8))[::-1]
plt.rcParams.update({'font.size': 7,
                     'font.family': 'Latin Modern Roman',
                     'xtick.major.size'     : 0,
                     'xtick.minor.size'     : 0,
                     'ytick.major.size'     : 0,
                     'ytick.minor.size'     : 0,
                     })


all_test = np.loadtxt("data/dipoles_testpoints.dat").transpose()*au2D
all_train = np.loadtxt("data/dipoles_trainpoints.dat").transpose()*au2D

train_x = np.loadtxt('data/red_dipx_train.dat')*au2D
train_y = np.loadtxt('data/red_dipy_train.dat')*au2D
train_z = np.loadtxt('data/red_dipz_train.dat')*au2D

test_x  = np.loadtxt('data/red_dipx_test.dat')*au2D
test_y  = np.loadtxt('data/red_dipy_test.dat')*au2D
test_z  = np.loadtxt('data/red_dipz_test.dat')*au2D

NNtrain = np.hstack(all_train[1:4])
CCtrain = np.hstack(all_train[4:7])
train = np.array([CCtrain, NNtrain])

NNtest = np.hstack(all_test[1:4])
CCtest = np.hstack(all_test[4:7])
test = np.array([CCtest, NNtest])


lim = [-10,10]
dlim = [-0.6,0.6]
yl = -0.2

dig=[[-10,300],[-10,300]]

fig, ax = plt.subplots(figsize=(7*cm2in,7*cm2in), constrained_layout=True)

gs = gridspec.GridSpec(2, 2, height_ratios=[0.5,1], width_ratios=[2,1], figure=fig)

# histogram

ax = plt.subplot(gs[0,:])

ax.hist(train[0]-train[1], bins=40, zorder=2, color='k', range=[-0.06,0.06], alpha=0.5, density=True, label='Train')
ax.hist(test[0]-test[1], bins=40, zorder=2, color=cm[4], range=[-0.06,0.06], alpha=0.5, density=True, label='Test')
ax.legend(loc=2, bbox_to_anchor=(0.05, 0.95))
ax.set_yticklabels([])
ax.set_yticks([])
ax.grid(axis='both', which='major', zorder=0, lw=0.5)
ax.xaxis.set_major_locator(MultipleLocator(0.02))
ax.xaxis.set_minor_locator(MultipleLocator(0.01))
ax.tick_params(axis='both', which='both', direction='in', length=2, width=.5)
#ax.set_xticks([-0.01,0,0.02])
#ax.set_xticklabels([-0.02,0,0.02])
ax.set_xlabel(r'$\Delta\mu$ [D]')
ax.set_ylabel(r'$P(\Delta\mu)$')
ax.annotate(str('$\sigma$=%.3f' % (np.std(train[0]-train[1]))),
            xy=(0, 0), xytext=(0.6,0.75), textcoords='axes fraction', color='k', fontsize=7)
ax.annotate(str('$\sigma$=%.3f' % (np.std(test[0]-test[1]))),
            xy=(0, 0), xytext=(0.6,0.5), textcoords='axes fraction', color=cm[4], fontsize=7)
ax.annotate("A", xy=(0, 0), xytext=(0.02,0.87), textcoords='axes fraction', color='k', fontsize=7, weight="bold")

# x component
ax = plt.subplot(gs[1,0])

ax.plot(dig[0], dig[1], linestyle="-", lw=1, color='0.8', zorder=0)
ax.scatter(train_x[0], train_x[1], color='k', marker="o", s=0.5, label="Train", zorder=2)
ax.scatter(test_x[0], test_x[1], color=cm[4], marker="o", s=0.5, label="Test", zorder=2)

ax.set_xticklabels([])
ax.legend(loc=4, fontsize=7)
ax.set_xlim(lim)
ax.set_ylim(lim)
ax.grid(axis='both', which='major', zorder=0, lw=0.5)
ax.xaxis.set_major_locator(MultipleLocator(4))
ax.yaxis.set_major_locator(MultipleLocator(4))
ax.xaxis.set_minor_locator(MultipleLocator(2))
ax.yaxis.set_minor_locator(MultipleLocator(2))
ax.tick_params(axis='both', which='both', direction='in', length=2, width=.5)
#ax.get_yaxis().set_label_coords(yl,0.5)
ax.set_ylabel(r'$\mu_\mathrm{NN}$ [D]')
ax.set_xlabel(r'$\mu_\mathrm{CC}$ [D]')
ax.annotate(str('MAE: %.3f' % (np.mean(abs(all_train[1]-all_train[4])))),
            xy=(0, 0), xytext=(0.03,0.625), textcoords='axes fraction', color='k', fontsize=7)
ax.annotate(str('MAE: %.3f' % (np.mean(abs(all_test[1]-all_test[4])))),
            xy=(0, 0), xytext=(0.03,0.5), textcoords='axes fraction', color=cm[4], fontsize=7)
ax.annotate(str('rel. MAE: %.2f' % (np.mean(abs( (all_train[1]-all_train[4])/all_train[1] )))),
            xy=(0, 0), xytext=(0.51,0.425), textcoords='axes fraction', color='k', fontsize=7)
ax.annotate(str('rel. MAE: %.2f' % (np.mean(abs( (all_test[1]-all_test[4])/all_test[1] )))),
            xy=(0, 0), xytext=(0.51,0.3), textcoords='axes fraction', color=cm[4], fontsize=7)

ax.annotate("B", xy=(0, 0), xytext=(0.02,0.9), textcoords='axes fraction', color='k', fontsize=7, weight="bold")


ax = plt.subplot(gs[1,1])

ax.scatter(train_x[0] - train_x[1], train_x[1], color='k', marker="o", s=0.5, label="Train", zorder=2)
ax.scatter(test_x[0] - test_x[1], test_x[1], color=cm[4], marker="o", s=0.5, label="Test", zorder=2)

ax.set_xticklabels([])
ax.set_yticklabels([])
ax.set_xlim(dlim)
ax.set_ylim(lim)
ax.grid(axis='both', which='major', zorder=0, lw=0.5)
ax.xaxis.set_major_locator(MultipleLocator(0.4))
ax.xaxis.set_minor_locator(MultipleLocator(0.2))
ax.yaxis.set_major_locator(MultipleLocator(4))
ax.yaxis.set_minor_locator(MultipleLocator(2))
ax.tick_params(axis='both', which='both', direction='in', length=2, width=.5)
ax.annotate("C", xy=(0, 0), xytext=(0.02,0.9), textcoords='axes fraction', color='k', fontsize=7, weight="bold")
ax.set_xlabel(r'$\Delta\mu$ [D]')

fig.set_constrained_layout_pads(w_pad=2./72., h_pad=2./72.,
        hspace=0., wspace=0.)
plt.savefig("correlation2.pdf")
#plt.show()


==> figures/fig4/correlation_plot.py <==
#!/bin/python

import numpy as np
import scipy
from matplotlib import gridspec
from matplotlib import pyplot as plt
from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,
                               AutoMinorLocator)

def rmse(X, Y):
    return np.sqrt( np.mean(((X - Y) ** 2)))


plt.rcParams['text.latex.preamble']=r'\usepackage{amsmath,amssymb,amstext,mathrsfs,gensymb}'
#Options
au2D = 1/0.393430
cm2in = 1/2.54
cm = plt.cm.viridis(np.linspace(0,1.0,8))[::-1]
plt.rcParams.update({'font.size': 7,
                     'font.family': 'Latin Modern Roman',
                     'xtick.major.size'     : 0,
                     'xtick.minor.size'     : 0,
                     'ytick.major.size'     : 0,
                     'ytick.minor.size'     : 0,
                     })


all_test = np.loadtxt("data/dipoles_testpoints.dat").transpose()*au2D
all_train = np.loadtxt("data/dipoles_trainpoints.dat").transpose()*au2D

train_x = np.loadtxt('data/red_dipx_train.dat')*au2D
train_y = np.loadtxt('data/red_dipy_train.dat')*au2D
train_z = np.loadtxt('data/red_dipz_train.dat')*au2D

test_x  = np.loadtxt('data/red_dipx_test.dat')*au2D
test_y  = np.loadtxt('data/red_dipy_test.dat')*au2D
test_z  = np.loadtxt('data/red_dipz_test.dat')*au2D

NNtrain = np.hstack(all_train[1:4])
CCtrain = np.hstack(all_train[4:7])
train = np.array([CCtrain, NNtrain])

NNtest = np.hstack(all_test[1:4])
CCtest = np.hstack(all_test[4:7])
test = np.array([CCtest, NNtest])

######################################
for i in range(len(all_test[7])):
   error=all_test[7][i]
   if error>0.25:
      print(str(i) + "     " + str(error) )
#####################################


lim = [-10,10]
dlim = [-0.6,1.6]
yl = -0.2

dig=[[-10,300],[-10,300]]

fig, ax = plt.subplots(figsize=(7*cm2in,14*cm2in), constrained_layout=True)

gs = gridspec.GridSpec(4, 2, height_ratios=[0.5,1,1,1], width_ratios=[2,1], figure=fig)

# histogram

ax = plt.subplot(gs[0,:])

ax.hist(train[0]-train[1], bins=40, zorder=2, color='k', range=[-0.06,0.06], alpha=0.5, density=True, label='Train')
ax.hist(test[0]-test[1], bins=40, zorder=2, color=cm[4], range=[-0.06,0.06], alpha=0.5, density=True, label='Test')
ax.legend(loc=2, bbox_to_anchor=(0.05, 0.95))
ax.set_yticklabels([])
ax.set_yticks([])
ax.grid(axis='both', which='major', zorder=0, lw=0.5)
ax.xaxis.set_major_locator(MultipleLocator(0.02))
ax.xaxis.set_minor_locator(MultipleLocator(0.01))
ax.tick_params(axis='both', which='both', direction='in', length=2, width=.5)
#ax.set_xticks([-0.01,0,0.02])
#ax.set_xticklabels([-0.02,0,0.02])
ax.set_xlabel(r'$\Delta\mu$ [D]')
ax.set_ylabel(r'$P(\Delta\mu)$')
ax.annotate(str('$\sigma$=%.3f' % (np.std(train[0]-train[1]))),
            xy=(0, 0), xytext=(0.6,0.75), textcoords='axes fraction', color='k', fontsize=7)
ax.annotate(str('$\sigma$=%.3f' % (np.std(test[0]-test[1]))),
            xy=(0, 0), xytext=(0.6,0.5), textcoords='axes fraction', color=cm[4], fontsize=7)
ax.annotate("A", xy=(0, 0), xytext=(0.02,0.87), textcoords='axes fraction', color='k', fontsize=7, weight="bold")

# x component
ax = plt.subplot(gs[1,0])

ax.plot(dig[0], dig[1], linestyle="-", lw=1, color='0.8', zorder=0)
ax.scatter(train_x[0], train_x[1], color='k', marker="o", s=0.5, label="Train", zorder=2)
ax.scatter(test_x[0], test_x[1], color=cm[4], marker="o", s=0.5, label="Test", zorder=2)

ax.set_xticklabels([])
ax.legend(loc=4, fontsize=7)
ax.set_xlim(lim)
ax.set_ylim(lim)
ax.grid(axis='both', which='major', zorder=0, lw=0.5)
ax.xaxis.set_major_locator(MultipleLocator(4))
ax.yaxis.set_major_locator(MultipleLocator(4))
ax.xaxis.set_minor_locator(MultipleLocator(2))
ax.yaxis.set_minor_locator(MultipleLocator(2))
ax.tick_params(axis='both', which='both', direction='in', length=2, width=.5)
#ax.get_yaxis().set_label_coords(yl,0.5)
ax.set_ylabel(r'$\mu_\mathrm{NN}$ [D]')
ax.annotate(r'$\mu_x$', xy=(0.0,0.0), xytext=(0.02,0.8), xycoords='axes fraction')
ax.annotate(str('MAE: %.3f' % (np.mean(abs(all_train[1]-all_train[4])))),
            xy=(0, 0), xytext=(0.03,0.625), textcoords='axes fraction', color='k', fontsize=7)
ax.annotate(str('MAE: %.3f' % (np.mean(abs(all_test[1]-all_test[4])))),
            xy=(0, 0), xytext=(0.03,0.5), textcoords='axes fraction', color=cm[4], fontsize=7)
ax.annotate(str('rel. MAE: %.2f' % (np.mean(abs( (all_train[1]-all_train[4])/all_train[1] )))),
            xy=(0, 0), xytext=(0.51,0.425), textcoords='axes fraction', color='k', fontsize=7)
ax.annotate(str('rel. MAE: %.2f' % (np.mean(abs( (all_test[1]-all_test[4])/all_test[1] )))),
            xy=(0, 0), xytext=(0.51,0.3), textcoords='axes fraction', color=cm[4], fontsize=7)

ax.annotate("B", xy=(0, 0), xytext=(0.02,0.9), textcoords='axes fraction', color='k', fontsize=7, weight="bold")


ax = plt.subplot(gs[1,1])

ax.scatter(train_x[0] - train_x[1], train_x[1], color='k', marker="o", s=0.5, label="Train", zorder=2)
ax.scatter(test_x[0] - test_x[1], test_x[1], color=cm[4], marker="o", s=0.5, label="Test", zorder=2)

ax.set_xticklabels([])
ax.set_yticklabels([])
ax.set_xlim(dlim)
ax.set_ylim(lim)
ax.grid(axis='both', which='major', zorder=0, lw=0.5)
ax.xaxis.set_major_locator(MultipleLocator(0.4))
ax.xaxis.set_minor_locator(MultipleLocator(0.2))
ax.yaxis.set_major_locator(MultipleLocator(4))
ax.yaxis.set_minor_locator(MultipleLocator(2))
ax.tick_params(axis='both', which='both', direction='in', length=2, width=.5)
ax.annotate("E", xy=(0, 0), xytext=(0.02,0.9), textcoords='axes fraction', color='k', fontsize=7, weight="bold")
ax.annotate(r'$\mu_x$', xy=(0.0,0.0), xytext=(0.8,0.9), xycoords='axes fraction')

# y component
ax = plt.subplot(gs[2,0])

ax.plot(dig[0], dig[1], linestyle="-", lw=1, color='0.8', zorder=0)
ax.scatter(train_y[0], train_y[1], color='k', marker="o", s=0.5, label="test", zorder=2)
ax.scatter(test_y[0], test_y[1], color=cm[4], marker="o", s=0.5, label="train", zorder=2)

ax.set_xticklabels([])
ax.set_xlim(lim)
ax.set_ylim(lim)
ax.grid(axis='both', which='major', zorder=0, lw=0.5)
ax.xaxis.set_major_locator(MultipleLocator(4))
ax.yaxis.set_major_locator(MultipleLocator(4))
ax.xaxis.set_minor_locator(MultipleLocator(2))
ax.yaxis.set_minor_locator(MultipleLocator(2))
ax.tick_params(axis='both', which='both', direction='in', length=2, width=.5)
#ax.get_yaxis().set_label_coords(yl,0.5)
ax.set_ylabel(r'$\mu_\mathrm{NN}$ [D]')
ax.annotate(r'$\mu_y$', xy=(0.0,0.0), xytext=(0.03,0.8), xycoords='axes fraction')
ax.annotate(str('MAE: %.3f' % (np.mean(abs(all_train[2]-all_train[5])))),
            xy=(0, 0), xytext=(0.03,0.625), textcoords='axes fraction', color='k', fontsize=7)

ax.annotate(str('MAE: %.3f' % (np.mean(abs(all_test[2]-all_test[5])))),
            xy=(0, 0), xytext=(0.03,0.5), textcoords='axes fraction', color=cm[4], fontsize=7)
ax.annotate(str('rel. MAE: %.2f' % (np.mean(abs( (all_train[2]-all_train[5])/all_train[1] )))),
            xy=(0, 0), xytext=(0.51,0.425), textcoords='axes fraction', color='k', fontsize=7)
ax.annotate(str('rel. MAE: %.2f' % (np.mean(abs( (all_test[2]-all_test[5])/all_test[1] )))),
            xy=(0, 0), xytext=(0.51,0.3), textcoords='axes fraction', color=cm[4], fontsize=7)

ax.annotate("C", xy=(0, 0), xytext=(0.02,0.9), textcoords='axes fraction', color='k', fontsize=7, weight="bold")


ax = plt.subplot(gs[2,1])

ax.scatter(train_y[0] - train_y[1], train_y[1], color='k', marker="o", s=0.5, label="test", zorder=2)
ax.scatter(test_y[0] - test_y[1], test_y[1], color=cm[4], marker="o", s=0.5, label="train", zorder=2)

ax.set_xticklabels([])
ax.set_yticklabels([])
ax.set_xlim(dlim)
ax.set_ylim(lim)
ax.grid(axis='both', which='major', zorder=0, lw=0.5)
ax.xaxis.set_major_locator(MultipleLocator(0.4))
ax.xaxis.set_minor_locator(MultipleLocator(0.2))
ax.yaxis.set_major_locator(MultipleLocator(4))
ax.yaxis.set_minor_locator(MultipleLocator(2))
ax.tick_params(axis='both', which='both', direction='in', length=2, width=.5)
ax.annotate("F", xy=(0, 0), xytext=(0.02,0.9), textcoords='axes fraction', color='k', fontsize=7, weight="bold")
ax.annotate(r'$\mu_y$', xy=(0.0,0.0), xytext=(0.8,0.9), xycoords='axes fraction')

# z component
ax = plt.subplot(gs[3,0])

ax.plot(dig[0], dig[1], linestyle="-", lw=1, color='0.8', zorder=0)
ax.scatter(train_z[0], train_z[1], color='k', marker="o", s=0.5, label="test", zorder=2)
ax.scatter(test_z[0], test_z[1], color=cm[4], marker="o", s=0.5, label="train", zorder=2)
ax.set_xlim(lim)
ax.set_ylim(lim)
ax.grid(axis='both', which='major', zorder=0, lw=0.5)
ax.xaxis.set_major_locator(MultipleLocator(4))
ax.yaxis.set_major_locator(MultipleLocator(4))
ax.xaxis.set_minor_locator(MultipleLocator(2))
ax.yaxis.set_minor_locator(MultipleLocator(2))
ax.tick_params(axis='both', which='both', direction='in', length=2, width=.5)
#ax.get_yaxis().set_label_coords(yl,0.5)
ax.set_xlabel(r'$\mu_\mathrm{CC}$ [D]')
ax.set_ylabel(r'$\mu_\mathrm{NN}$ [D]')
ax.annotate(r'$\mu_z$', xy=(0.0,0.0), xytext=(0.03,0.8), xycoords='axes fraction')
ax.annotate(str('MAE: %.3f' % (np.mean(abs(all_train[3]-all_train[6])))),
            xy=(0, 0), xytext=(0.03,0.625), textcoords='axes fraction', color='k', fontsize=7)

ax.annotate(str('MAE: %.3f' % (np.mean(abs(all_test[3]-all_test[6])))),
            xy=(0, 0), xytext=(0.03,0.5), textcoords='axes fraction', color=cm[4], fontsize=7)
ax.annotate(str('rel. MAE: %.2f' % (np.mean(abs( (all_train[3]-all_train[6])/all_train[1] )))),
            xy=(0, 0), xytext=(0.51,0.425), textcoords='axes fraction', color='k', fontsize=7)
ax.annotate(str('rel. MAE: %.2f' % (np.mean(abs( (all_test[3]-all_test[6])/all_test[1] )))),
            xy=(0, 0), xytext=(0.51,0.3), textcoords='axes fraction', color=cm[4], fontsize=7)

ax.annotate("D", xy=(0, 0), xytext=(0.02,0.9), textcoords='axes fraction', color='k', fontsize=7, weight="bold")


ax = plt.subplot(gs[3,1])

ax.scatter(train_z[0] - train_z[1], train_z[1], color='k', marker="o", s=0.5, label="test", zorder=2)
ax.scatter(test_z[0] - test_z[1], test_z[1], color=cm[4], marker="o", s=0.5, label="train", zorder=2)

ax.set_yticklabels([])
ax.set_xlim(dlim)
ax.set_ylim(lim)
ax.grid(axis='both', which='major', zorder=0, lw=0.5)
ax.xaxis.set_major_locator(MultipleLocator(0.4))
ax.xaxis.set_minor_locator(MultipleLocator(0.2))
ax.yaxis.set_major_locator(MultipleLocator(4))
ax.yaxis.set_minor_locator(MultipleLocator(2))
ax.tick_params(axis='both', which='both', direction='in', length=2, width=.5)
ax.set_xlabel(r'$\Delta\mu$ [D]')
ax.annotate("G", xy=(0, 0), xytext=(0.02,0.9), textcoords='axes fraction', color='k', fontsize=7, weight="bold")
ax.annotate(r'$\mu_z$', xy=(0.0,0.0), xytext=(0.8,0.9), xycoords='axes fraction')

fig.set_constrained_layout_pads(w_pad=2./72., h_pad=2./72.,
        hspace=0., wspace=0.)
plt.savefig("correlation.pdf")
#plt.show()


==> figures/fig5/plot_spectra.py <==
#!/bin/python

import numpy as np
from matplotlib import pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
import matplotlib.gridspec as gridspec
from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,
                               AutoMinorLocator)

au2D= 1/0.393430
cm2in=1/2.54
cm = plt.cm.viridis(np.linspace(0,1.0,8))[::-1]

# read data
ir_cl = np.loadtxt('IR_classical_nn.dat')
ir_cc = np.loadtxt('IR_classical_cc.dat')
dipoles = np.loadtxt('centered_dipoles.dat')
dipoles[:,1:]=dipoles[:,1:]*au2D
acf = np.loadtxt("autocorr.dat")
xerror = np.loadtxt('x-histogram.dat')
yerror = np.loadtxt('y-histogram.dat')
zerror = np.loadtxt('z-histogram.dat')
xerror[:,0] = xerror[:,0]*au2D
yerror[:,0] = yerror[:,0]*au2D
zerror[:,0] = zerror[:,0]*au2D

# prepare figure
fig = plt.figure(figsize=(18*cm2in, 6*cm2in), constrained_layout=True)
plt.rcParams['text.latex.preamble']=r'\usepackage{amsmath,amssymb,amstext,mathrsfs,gensymb}'
plt.rcParams.update({'font.size': 7,
                     'font.family': 'Latin Modern Roman',
                     'xtick.major.size'     : 2,
                     'xtick.minor.size'     : 2,
                     'ytick.major.size'     : 2,
                     'ytick.minor.size'     : 2,
                     'xtick.direction'      : 'in',
                     'ytick.direction'      : 'in',
                     'xtick.major.width'    :   0.5,
                     'xtick.minor.width'    :   0.5,
                     'axes.grid'            : True,
                     'axes.grid.axis'       : 'both',
                     'axes.grid.which'      : 'major',
                     'grid.linewidth'       : 0.8,
                     })

grid_base = gridspec.GridSpec(1, 4, figure=fig, width_ratios=[1,0.5,1,2])

grid_traj = gridspec.GridSpecFromSubplotSpec(3, 1, subplot_spec=grid_base[0, 0 ], hspace=0)
ax_trajz = fig.add_subplot(grid_traj[2])
ax_trajy = fig.add_subplot(grid_traj[1])
ax_trajx = fig.add_subplot(grid_traj[0])

grid_hist = gridspec.GridSpecFromSubplotSpec(3, 1, subplot_spec=grid_base[0, 1], hspace=0)
ax_histx = fig.add_subplot(grid_hist[0])
ax_histy = fig.add_subplot(grid_hist[1])
ax_histz = fig.add_subplot(grid_hist[2])

grid_acf = gridspec.GridSpecFromSubplotSpec(1, 1, subplot_spec=grid_base[0, 2])
ax_acf = fig.add_subplot(grid_acf[0])

grid_spec = gridspec.GridSpecFromSubplotSpec(1, 1, subplot_spec=grid_base[0, 3])
ax_spec = fig.add_subplot(grid_spec[0])



# dipole trajectory plots
xlim=(3000, 3490)

ax_trajx.plot(dipoles[:,0], dipoles[:,1], color=cm[4], label='NN', lw=2)
ax_trajx.plot(dipoles[:,0], dipoles[:,4], lw=1, color='k', marker='o', markersize=2.5, label='CC', markerfacecolor='none', markevery=0.08,
              dashes=(1,3), dash_capstyle='round')
ax_trajx.set_xlim(xlim)
ax_trajx.set_ylim((-2, 2))
ax_trajx.set_yticks([-1.0,0,1.0])
ax_trajx.xaxis.set_minor_locator(MultipleLocator(50))
ax_trajx.set_xticklabels([])
#ax_trajx.legend(loc=0, framealpha=0.0, bbox_to_anchor=[0.0, 0.04, 1, 1], ncol=2)
ax_trajx.annotate(r'$\mu_x$', xy=(5000,0.0), xytext=(0.9,0.8), xycoords='axes fraction')
ax_trajx.annotate('A', xy=(5000,0.0), xytext=(0.04,0.8), xycoords='axes fraction', weight="bold")
ax_trajx.annotate(str('MAE: %.3f' % (np.mean(abs( dipoles[:,1]-dipoles[:,4] )))), xy=(5000,0.0), xytext=(0.04,0.2), xycoords='axes fraction', fontsize=6)


ax_trajy.plot(dipoles[:,0], dipoles[:,2], color=cm[4], label='NN', lw=2)
ax_trajy.plot(dipoles[:,0], dipoles[:,5], lw=1, color='k', marker='o', markersize=2.5, label='CC', markerfacecolor='none', markevery=0.08,
              dashes=(1,3), dash_capstyle='round')
ax_trajy.set_xlim(xlim)
ax_trajy.set_ylim((-2, 2))
ax_trajy.set_yticks([-1,0,1])
ax_trajy.xaxis.set_minor_locator(MultipleLocator(50))
ax_trajy.set_xticklabels([])
ax_trajy.set_ylabel(r"$\mu$ [D]")
ax_trajy.annotate(r'$\mu_y$', xy=(5000,0.0), xytext=(0.9,0.8), xycoords='axes fraction')
ax_trajy.annotate('B', xy=(5000,0.0), xytext=(0.04,0.8), xycoords='axes fraction', weight="bold")
ax_trajy.annotate(str('MAE: %.3f' % (np.mean(abs( dipoles[:,2]-dipoles[:,5] )))), xy=(5000,0.0), xytext=(0.5,0.1), xycoords='axes fraction', fontsize=6)

ax_trajz.plot(dipoles[:,0], dipoles[:,3], color=cm[4], label='NN', lw=2)
ax_trajz.plot(dipoles[:,0], dipoles[:,6], lw=1, color='k', marker='o', markersize=2.5, label='CC', markerfacecolor='none', markevery=0.08,
              dashes=(1,3), dash_capstyle='round')
ax_trajz.set_xlim(xlim)
ax_trajz.set_ylim((-2,2))
ax_trajz.set_yticks([-1,0,1])
ax_trajz.xaxis.set_minor_locator(MultipleLocator(50))
xl = ax_trajz.get_xticks()
ax_trajz.set_xticklabels(xl/1000)
ax_trajz.set_xlabel("Simulation time [ps] ")
ax_trajz.annotate(r'$\mu_z$', xy=(5000,0.0), xytext=(0.9,0.8), xycoords='axes fraction')
ax_trajz.annotate('C', xy=(5000,0.0), xytext=(0.04,0.8), xycoords='axes fraction', weight="bold")
ax_trajz.annotate(str('MAE: %.3f' % (np.mean(abs( dipoles[:,3]-dipoles[:,6] )))), xy=(5000,0.0), xytext=(0.04,0.6), xycoords='axes fraction', fontsize=6)


# Errors
xlim = [-0.06, 0.06]
xticks = [-0.04,0,0.04]

ax_histx.hist(xerror[:,0], bins=20, weights=xerror[:,1], zorder=2, color=cm[4])
ax_histx.set_yticks([])
ax_histx.set_xlim(xlim)
ax_histx.set_xticklabels([])
ax_histx.xaxis.set_minor_locator(MultipleLocator(0.02))
ax_histx.set_xticks(xticks)
#ax_histx.annotate(r'$\Delta\mu_x$', xy=(5000,0.0), xytext=(0.65,0.8), xycoords='axes fraction')
ax_histx.annotate(r'$\mu_x$', xy=(5000,0.0), xytext=(0.65,0.8), xycoords='axes fraction')
ax_histx.annotate('D', xy=(5000,0.0), xytext=(0.04,0.8), xycoords='axes fraction', weight="bold")

ax_histy.hist(yerror[:,0], bins=20, weights=yerror[:,1], zorder=2, color=cm[4])
ax_histy.set_ylabel(r'$\rho$')
ax_histy.set_yticks([])
ax_histy.set_xlim(xlim)
ax_histy.set_xticklabels([])
ax_histy.xaxis.set_minor_locator(MultipleLocator(0.02))
ax_histy.set_xticks(xticks)
#ax_histy.annotate(r'$\Delta\mu_y$', xy=(5000,0.0), xytext=(0.65,0.8), xycoords='axes fraction')
ax_histy.annotate(r'$\mu_y$', xy=(5000,0.0), xytext=(0.65,0.8), xycoords='axes fraction')
ax_histy.annotate('E', xy=(5000,0.0), xytext=(0.04,0.8), xycoords='axes fraction', weight="bold")


ax_histz.hist(zerror[:,0], bins=20, weights=zerror[:,1], zorder=2, color=cm[4])
ax_histz.set_xlabel('Error [D]')
ax_histz.set_yticks([])
ax_histz.set_xlim(xlim)
ax_histz.xaxis.set_minor_locator(MultipleLocator(0.02))
ax_histz.set_xticks(xticks)
ax_histz.set_xticklabels([-0.04,0,0.04])
#ax_histz.annotate(r'$\Delta\mu_z$', xy=(5000,0.0), xytext=(0.65,0.8), xycoords='axes fraction')
ax_histz.annotate(r'$\mu_z$', xy=(5000,0.0), xytext=(0.65,0.8), xycoords='axes fraction')
ax_histz.annotate('F', xy=(5000,0.0), xytext=(0.04,0.8), xycoords='axes fraction', weight="bold")


# auto correlation function plot
#TODO
time=np.arange(0, 5, 0.001)
xlim=(0, 5)
ylim=(-0.1,1.1)
yticks=[0,0.5,1]

ax_acf.plot(time, acf[:,0], color=cm[4], label='NN', lw=2)
ax_acf.plot(time, acf[:,1], lw=1, color='k', marker='o', markersize=2.5, label='CC', markerfacecolor='none', markevery=0.08,
            dashes=(1,3), dash_capstyle='round')
ax_acf.set_xlim(xlim)
ax_acf.set_ylim(ylim)
ax_acf.set_yticks(yticks)
ax_acf.xaxis.set_minor_locator(MultipleLocator(0.5))
ax_acf.yaxis.set_major_locator(MultipleLocator(0.2))
#ax_acf.set_xticklabels([])
ax_acf.annotate('G', xy=(5000,0.0), xytext=(0.04,0.95), xycoords='axes fraction', weight="bold")
ax_acf.set_xlabel('Time $t$ [ps]')
ax_acf.set_ylabel(r'$\langle \vec{\mu}(0)\cdot \vec{\mu}(t) \rangle$')

#create small inset for big spectrum plot
acfins = inset_axes(ax_acf, width="60%", height="50%", loc=2,
                    bbox_to_anchor=(0.3, 0.2, 1 , 0.8), bbox_transform=ax_acf.transAxes)
acfins.tick_params(labelsize=6)

acfins.plot(time, acf[:,0], color=cm[4], label='NN', lw=2)
acfins.plot(time[::75], acf[::75,1], lw=1, color='k', marker='o', markersize=2.5, label='CC', markerfacecolor='none', markevery=0.08,
            dashes=(1,3), dash_capstyle='round')
acfins.set_xlim([0.3, 2])
acfins.set_ylim([-0.05, 0.05])
acfins.xaxis.set_major_locator(MultipleLocator(1))
acfins.xaxis.set_minor_locator(MultipleLocator(0.5))
acfins.yaxis.set_major_locator(MultipleLocator(0.02))


# spectrum_plot
specax = ax_spec

specax.plot(ir_cl[:,0], ir_cl[:,2], color=cm[4], lw=2, label='NN')
specax.plot(ir_cc[:,0], ir_cc[:,2], lw=1, color='k', marker='o', markersize=2.5, label='CC', markerfacecolor='none', markevery=0.05,
            dashes=(1,3), dash_capstyle='round')
specax.plot(ir_cc[:,0], (ir_cc[:,2]-ir_cl[:,2]), color=cm[2], lw=1, label=r'$\Delta$')


specax.set_xlim(30, 4500)
#specax.set_ylim(-0.1, 1.1)
specax.legend(loc=2, bbox_to_anchor=(0.05, 0.95) )
specax.annotate('H', xy=(5000,0.0), xytext=(0.02,0.95), xycoords='axes fraction', weight="bold")
specax.set_xlabel("Wavenumber [cm$^{-1}$]" )
specax.set_ylabel("Intensity [cm$^{-1}$]" )
specax.xaxis.set_major_locator(MultipleLocator(1000))
specax.xaxis.set_minor_locator(MultipleLocator(250))
specax.yaxis.set_major_locator(MultipleLocator(200))
specax.set_yticklabels([])
specax.tick_params(axis='both', which='both', direction='in', length=2, width=.5)

#create small inset for big spectrum plot
axins = inset_axes(specax, width="45%", height="40%", loc=2,
                   bbox_to_anchor=(0.5, 0.0, 1 , 1), bbox_transform=specax.transAxes)
axins.tick_params(labelsize=6)

axins.plot(ir_cl[:,0], ir_cl[:,2], color=cm[4], lw=2, label='NN')
axins.plot(ir_cc[:,0], ir_cc[:,2], lw=1, color='k', marker='o', markersize=2.5, label='CC', markerfacecolor='none', markevery=0.1,
           dashes=(1,3), dash_capstyle='round')

axins.set_xlim([3700, 3950])
axins.set_ylim([-30, 500])
axins.xaxis.set_major_locator(MultipleLocator(100))
axins.yaxis.set_major_locator(MultipleLocator(200))
axins.set_yticklabels([])


fig.set_constrained_layout_pads(w_pad=2./72., h_pad=2./72.)
plt.savefig("w2h+-spectra.pdf")
#plt.show()


==> figures/fig6/plot.py <==
#!/bin/python

import numpy as np
from matplotlib import pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
import matplotlib.gridspec as gridspec
from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,
                               AutoMinorLocator)

au2d=1/0.393430
cm2in=1/2.54
cm = plt.cm.viridis(np.linspace(0,1.0,8))[::-1]

dipoles = np.loadtxt('traj/full_dipoles.dat').transpose()*au2d
CC_dipoles = np.loadtxt('traj/CC_dipoles.dat').transpose()*au2d

corr_100 = np.loadtxt('correlation/dipoles_random_100K.dat').transpose()*au2d
corr_300 = np.loadtxt('correlation/dipoles_random_300K.dat').transpose()*au2d

NNcorr_100 = np.hstack(corr_100[1:4])
CCcorr_100 = np.hstack(corr_100[4:7])
NNcorr_300 = np.hstack(corr_300[1:4])
CCcorr_300 = np.hstack(corr_300[4:7])
xerror = np.hstack([corr_100[7], corr_300[7], CC_dipoles[7] ])
yerror = np.hstack([corr_100[8], corr_300[8], CC_dipoles[8] ])
zerror = np.hstack([corr_100[9], corr_300[9], CC_dipoles[9] ])

ir100 = np.loadtxt('spectrum/IR-classical_100K.dat')
ir200 = np.loadtxt('spectrum/IR-classical_200K.dat')
ir300 = np.loadtxt('spectrum/IR-classical_300K.dat')
irexp = np.loadtxt('spectrum/experimental.dat')

fig = plt.figure(figsize=(18*cm2in, 6*cm2in), constrained_layout=True)

plt.rcParams['text.latex.preamble']=r'\usepackage{amsmath,amssymb,amstext,mathrsfs,gensymb}'
plt.rcParams.update({'font.size': 7,
                     'font.family': 'Latin Modern Roman',
                     'xtick.major.size'     : 2,
                     'xtick.minor.size'     : 2,
                     'ytick.major.size'     : 2,
                     'ytick.minor.size'     : 2,
                     'xtick.direction'      : 'in',
                     'ytick.direction'      : 'in',
                     'xtick.major.width'    :   0.5,
                     'xtick.minor.width'    :   0.5,
                     'axes.grid'            : True,
                     'axes.grid.axis'       : 'both',
                     'axes.grid.which'      : 'major',
                     'grid.linewidth'       : 0.8,
                     })

grid_base = gridspec.GridSpec(3, 4, figure=fig, width_ratios=[1,0.5,1,2],
                              height_ratios=[1,1,1])

#grid_traj = gridspec.GridSpecFromSubplotSpec(4, 1, subplot_spec=grid_base[0], height_ratios=[0.7, .7, .7, 1] )
#ax_trajx = fig.add_subplot(grid_traj[0])
#ax_trajy = fig.add_subplot(grid_traj[1])
#ax_trajz = fig.add_subplot(grid_traj[2])
#ax_spec  = fig.add_subplot(grid_traj[3])
#
#grid_hist = gridspec.GridSpecFromSubplotSpec(4, 1, subplot_spec=grid_base[1], height_ratios=[0.7, .7, .7, 1] )
#ax_histx = fig.add_subplot(grid_hist[0])
#ax_histy = fig.add_subplot(grid_hist[1])
#ax_histz = fig.add_subplot(grid_hist[2])
#ax_corr  = fig.add_subplot(grid_hist[3])


ax_trajx = fig.add_subplot(grid_base[0])
ax_trajy = fig.add_subplot(grid_base[4])
ax_trajz = fig.add_subplot(grid_base[8])
ax_corr  = fig.add_subplot(grid_base[:,2])

ax_histx = fig.add_subplot(grid_base[1])
ax_histy = fig.add_subplot(grid_base[5])
ax_histz = fig.add_subplot(grid_base[9])
ax_spec  = fig.add_subplot(grid_base[:,3])


time = np.arange(201)

# trajectories
ax_trajx.plot(time, dipoles[1], color=cm[4], lw=2, label='NN')
ax_trajx.plot(time[9::10], CC_dipoles[4], lw=0, color='k', marker='o', markersize=3, label='CC', markerfacecolor='none')
ax_trajx.set_xticklabels("")
ax_trajx.legend(fontsize=6, loc=2, ncol=2, bbox_to_anchor=(0.15,1.0), columnspacing=0.5 )
ax_trajx.annotate(r'$\mu_x$', xy=(5000,0.0), xytext=(0.9,0.8), xycoords='axes fraction')
ax_trajx.annotate('A', xy=(5000,0.0), xytext=(0.03,0.8), xycoords='axes fraction', weight="bold")
#ax_trajx.yaxis.set_major_formatter(FormatStrFormatter('%.1f'))
ax_trajx.annotate(str('MAE: %.3f' % (np.mean(abs( CC_dipoles[4]-dipoles[1][9::10] )))), xy=(5000,0.0), xytext=(0.04,0.2), xycoords='axes fraction', fontsize=6)

ax_trajy.plot(time, dipoles[2], color=cm[4], lw=2, label='NN')
ax_trajy.plot(time[9::10], CC_dipoles[5], lw=0, color='k', marker='o', markersize=3, label='CC', markerfacecolor='none')
ax_trajy.set_xticklabels("")
ax_trajy.set_ylabel("$\mu$ [D]")
ax_trajy.annotate(r'$\mu_y$', xy=(5000,0.0), xytext=(0.9,0.8), xycoords='axes fraction')
ax_trajy.annotate('B', xy=(5000,0.0), xytext=(0.03,0.8), xycoords='axes fraction', weight="bold")
#ax_trajy.yaxis.set_major_formatter(FormatStrFormatter('%.1f'))
ax_trajy.annotate(str('MAE: %.3f' % (np.mean(abs( CC_dipoles[5]-dipoles[2][9::10] )))), xy=(5000,0.0), xytext=(0.04,0.64), xycoords='axes fraction', fontsize=6)

ax_trajz.plot(time, dipoles[3], color=cm[4], lw=2, label='NN')
ax_trajz.plot( time[9::10], CC_dipoles[6], lw=0, color='k', marker='o', markersize=3, label='CC', markerfacecolor='none')
ax_trajz.set_xlim(0, 200)
#ax_trajz.yaxis.set_major_formatter(FormatStrFormatter('%.1f'))
ax_trajz.annotate(r'$\mu_z$', xy=(5000,0.0), xytext=(0.9,0.8), xycoords='axes fraction')
ax_trajz.annotate('C', xy=(5000,0.0), xytext=(0.03,0.8), xycoords='axes fraction', weight="bold")
ax_trajz.set_xlabel("Simulation time [fs]")
ax_trajz.annotate(str('MAE: %.3f' % (np.mean(abs( CC_dipoles[6]-dipoles[3][9::10] )))), xy=(5000,0.0), xytext=(0.04,0.2), xycoords='axes fraction', fontsize=6)

for ax in [ax_trajx, ax_trajy, ax_trajz]:
    ax.set_ylim(-0.5, 3.5)
    ax.set_xlim(0, 199)

# Errors
xlim = [-0.2, 0.2]
xticks = [-0.1,0,0.1]
nbins=10

ax_histx.hist(xerror, bins=nbins, zorder=2, color=cm[4])
ax_histx.set_yticks([])
ax_histx.set_xlim(xlim)
ax_histx.set_xticklabels([])
ax_histx.xaxis.set_minor_locator(MultipleLocator(0.02))
ax_histx.set_xticks(xticks)
ax_histx.annotate(r'$\mu_x$', xy=(5000,0.0), xytext=(0.8,0.8), xycoords='axes fraction')
ax_histx.annotate('D', xy=(5000,0.0), xytext=(0.03,0.8), xycoords='axes fraction', weight="bold")

ax_histy.hist(yerror, bins=nbins, zorder=2, color=cm[4])
ax_histy.set_ylabel(r'$\rho$')
ax_histy.set_yticks([])
ax_histy.set_xlim(xlim)
ax_histy.set_xticklabels([])
#ax_histy.xaxis.set_minor_locator(MultipleLocator(0.02))
ax_histy.set_xticks(xticks)
ax_histy.annotate(r'$\mu_y$', xy=(5000,0.0), xytext=(0.8,0.8), xycoords='axes fraction')
ax_histy.annotate('E', xy=(5000,0.0), xytext=(0.03,0.8), xycoords='axes fraction', weight="bold")

ax_histz.hist(zerror, bins=nbins, zorder=2, color=cm[4])
ax_histz.set_xlabel('Error [D]')
ax_histz.set_yticks([])
ax_histz.set_xlim(xlim)
#ax_histz.xaxis.set_minor_locator(MultipleLocator(0.02))
ax_histz.set_xticks(xticks)
ax_histz.set_xticklabels([-0.1,0,0.1])
ax_histz.annotate(r'$\mu_z$', xy=(5000,0.0), xytext=(0.8,0.8), xycoords='axes fraction')
ax_histz.annotate('F', xy=(5000,0.0), xytext=(0.03,0.8), xycoords='axes fraction', weight="bold")

#scatter plot
dig=[[-10,10],[-10,10]]
ax_corr.plot(dig[0], dig[1], linestyle="-", lw=1, color='0.8', zorder=0)
ax_corr.scatter(CCcorr_100, NNcorr_100, color=cm[6], marker="x", s=10, zorder=2, label="100 K", linewidths=0.5)
ax_corr.scatter(CCcorr_300, NNcorr_300, color=cm[3], marker="o", s=2, zorder=2, label="300 K")
ax_corr.set_xlim(-3,6)
ax_corr.set_ylim(-3,6)
ax_corr.set_xlabel("$\mu_\mathrm{CC}$ [D]")
ax_corr.set_ylabel("$\mu_\mathrm{NN}$ [D]")
ax_corr.legend(handletextpad=0, borderpad=0.15, handlelength=1, bbox_to_anchor=(0.3, 0.98), loc=2)
ax_corr.xaxis.set_major_locator(MultipleLocator(2))
ax_corr.yaxis.set_major_locator(MultipleLocator(2))
ax_corr.set_aspect('equal')
ax_corr.annotate('G', xy=(5000,0.0), xytext=(0.03,0.9), xycoords='axes fraction', weight="bold")
mad=np.mean([np.mean(abs(CCcorr_100-NNcorr_100)), np.mean(abs(CCcorr_300-NNcorr_300))] )
ax_corr.annotate(str('MAE: %.3f' % mad ),
            xy=(0, 0), xytext=(0.03,0.625), textcoords='axes fraction', color='k', fontsize=7)
#ax_corr.yaxis.set_label_coords(-0.2,0.5)

# spectrum
xr = [30, 4500]
yr = [-0.1, 1.1]
ax_spec.plot(ir100[:,0], ir100[:,1], color=cm[6], lw=1.5, label='100 K', ls='-')
ax_spec.plot(ir200[:,0], ir200[:,1], color=cm[2], lw=1.5, label='200 K', ls='-')
ax_spec.plot(ir300[:,0], ir300[:,1], color=cm[4], lw=1.5, label='300 K')
ax_spec.set_xlim(xr)
#ax_spec.set_ylim(yr)
ax_spec.legend(handletextpad=1, borderpad=0.15, handlelength=1, fontsize=7, loc=2, bbox_to_anchor=(0.1, 0.98))
ax_spec.set_xlabel("Wavenumber [cm$^{-1}$]" )
ax_spec.set_ylabel("Intensity [cm$^{-1}$]" )
ax_spec.tick_params(axis='x', which='major', labelsize=7)
ax_spec.xaxis.set_major_locator(MultipleLocator(1000))
ax_spec.xaxis.set_minor_locator(MultipleLocator(250))
ax_spec.set_yticklabels([])
#ax_spec.yaxis.set_major_locator(MultipleLocator(0.2))
ax_spec.annotate('H', xy=(5000,0.0), xytext=(0.03,0.93), xycoords='axes fraction', weight="bold")
#ax_spec.yaxis.set_label_position("right")
#ax_spec.yaxis.tick_right()




#fig.align_ylabels()
fig.set_constrained_layout_pads(w_pad=2./72., h_pad=2./72.)

plt.savefig("w6h+-correlation.pdf", bbox_inches="tight")
#plt.show()


==> figures/graphical_abstract/spectrum.py <==
#!/bin/python

import numpy as np
from matplotlib import pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
import matplotlib.gridspec as gridspec
from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,
                               AutoMinorLocator)
from matplotlib import image as mpim

au2d=1/0.393430
cm2in=1/2.54
cm = plt.cm.viridis(np.linspace(0,1.0,8))[::-1]

ir200 = np.loadtxt('../fig6/spectrum/IR-classical_200K.dat')

fig = plt.figure(figsize=(8*cm2in, 6*cm2in), constrained_layout=True)

plt.rcParams['text.latex.preamble']=r'\usepackage{amsmath,amssymb,amstext,mathrsfs,gensymb}'
plt.rcParams.update({'font.size': 7,
                     'font.family': 'Latin Modern Roman',
                     'xtick.major.size'     : 2,
                     'xtick.minor.size'     : 2,
                     'ytick.major.size'     : 2,
                     'ytick.minor.size'     : 2,
                     'xtick.direction'      : 'in',
                     'ytick.direction'      : 'in',
                     'xtick.major.width'    :   0.5,
                     'xtick.minor.width'    :   0.5,
                     'axes.grid'            : True,
                     'axes.grid.axis'       : 'both',
                     'axes.grid.which'      : 'major',
                     'grid.linewidth'       : 0.8,
                     })

grid_base = gridspec.GridSpec(1, 1, figure=fig)

ax = fig.add_subplot(grid_base[0])



# spectrum
xr = [30, 4500]
yr = [-0.1, 1.1]
ax.plot(ir200[:,0], ir200[:,1], color=cm[2], lw=1.5, label='200 K', ls='-')
ax.set_xlim(xr)
#ax_spec.set_ylim(yr)
ax.legend(handletextpad=1, borderpad=0.15, handlelength=1, fontsize=7, loc=2, bbox_to_anchor=(0.1, 0.98))
ax.set_xlabel("Wavenumber [cm$^{-1}$]" )
ax.set_ylabel("Intensity [cm$^{-1}$]" )
ax.tick_params(axis='x', which='major', labelsize=7)
ax.xaxis.set_major_locator(MultipleLocator(1000))
ax.xaxis.set_minor_locator(MultipleLocator(250))
ax.set_yticklabels([])
#ax_spec.yaxis.set_major_locator(MultipleLocator(0.2))
#ax_spec.annotate('H', xy=(5000,0.0), xytext=(0.03,0.93), xycoords='axes fraction', weight="bold")
#ax_spec.yaxis.set_label_position("right")
#ax_spec.yaxis.tick_right()




#fig.align_ylabels()
fig.set_constrained_layout_pads(w_pad=2./72., h_pad=2./72.)

plt.savefig("spectrum.pdf", bbox_inches="tight")
#plt.show()

